The Parisi-Sourlas Uplift and Infinitely Many Solvable 4d CFTs

Parisi-Sourlas (PS) supersymmetry is known to emerge in some models with random field type of disorder. When PS SUSY is present the $d$-dimensional theory allows for a $d-2$-dimensional description. In this paper we investigate the reversed question and we provide new indications that any given CFT$_{d-2}$ can be uplifted to a PS SUSY CFT$_{d}$. We show that any scalar four-point function of a CFT$_{d-2}$ is mapped to a set of 43 four-point functions of the uplifted CFT$_{d}$ which are related to each other by SUSY and satisfy all necessary bootstrap axioms. As a byproduct we find 43 non trivial relations between conformal blocks across dimensions. We test the uplift in generalized free field theory (GFF) and find that PS SUSY is a powerful tool to bootstrap an infinite class of previously unknown GFF observables. Some of this power is shown to persist in perturbation theory around GFF. We explain why all diagonal minimal models admit an uplift and we show exact results for correlators and CFT data of the $4d$ uplift of the Ising model. Despite being strongly coupled $4d$ CFTs, the uplifted minimal models contain infinitely many conserved currents and are expected to be integrable.

==> anc/Ds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    112773,       3157]
NotebookOptionsPosition[    100477,       2978]
NotebookOutlinePosition[    100909,       2995]
CellTagsIndexPosition[    100866,       2992]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Differential operators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    StyleBox[
     RowBox[{"[", 
      OverscriptBox["S", 
       RowBox[{" ", "\[Rule]"}]], " ", "]"}],
     FontSize->18]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9c918741-899f-48ea-b083-19ea7cf06832"]
}], "Title",
 CellChangeTimes->{{3.922877778334261*^9, 3.922877834979842*^9}, {
  3.9228779089812393`*^9, 
  3.922877913831612*^9}},ExpressionUUID->"db8179fd-f8c8-4632-8864-\
f2aa4d43914d"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.9215715606433163`*^9, 
  3.9215715650465097`*^9}},ExpressionUUID->"b8491d43-1167-4d1a-b218-\
5db03f38eaed"],

Cell[CellGroupData[{

Cell["Get Differential Operators and Coefficients", "Subsection",
 CellChangeTimes->{{3.921571558480522*^9, 3.921571558871008*^9}, {
  3.922877644726179*^9, 3.9228776468903418`*^9}, {3.922965250030244*^9, 
  3.922965259638135*^9}},ExpressionUUID->"31286f35-c146-4d3d-948e-\
4d985a1bdfb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9215713632721567`*^9, 3.921571374056849*^9}, 
   3.922877558933977*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"1ff568d5-4b4a-4d1d-8bc6-806e3f340f3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\<Dsz.txt\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<Dsuv.txt\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<Dsr.txt\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<cCoeff.txt\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9215713993501263`*^9, 3.921571411836953*^9}, {
  3.921571449285658*^9, 3.921571460153594*^9}, {3.9215715404842176`*^9, 
  3.921571550273275*^9}, {3.922340488729904*^9, 3.922340493579813*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"dfa8ee7e-135f-43d9-81c6-2833f08805a1"],

Cell[TextData[{
 "Dsz are the differential operators in terms of z,zbar\nDsuv are the \
differential operators in terms of u,v\nDsr are the differential operators in \
terms of r,\[Eta]\ncCoeff defines a replacement rule for the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0f75d000-3035-4020-809e-c2677d8c0b79"],
 " in formula (4.4)\n\nThey are defined e.g. as Dsuv[S], Dsz[S], Dsr[S], \
cCoeff[S], where S is a sequence.\n\nTo have a simpler notation without bold \
and barred numbers, we use the following conventions:\n1) Repeated numbers \
are like bold numbers, \n2) For each pair of consecutive unequal numbers, the \
second one is understood as barred\n\nExamples (for Dsuv, but the same holds \
for Dsz, Dsr, cCoeff):\nDsuv[1,1] = formula (3.19) \nDsuv[2,2] = formula \
(3.20) \nDsuv[3,3] = formula (3.21) \nDsuv[4,4] = formula (3.22) \nDsuv[1,2] \
= formula (3.23) \nDsuv[1,2,3,4] = formula (3.29)\nDsuv[1,3,3,4] = formula \
(3.30)\nDsuv[1,2,4,3] = formula (3.31)\nDsuv[1,1,2,3] = formula (3.32)"
}], "Text",
 CellChangeTimes->{{3.9228776572279654`*^9, 3.922877668568573*^9}, {
   3.922877716535372*^9, 3.922877768887972*^9}, {3.922877928644549*^9, 
   3.922878359687018*^9}, {3.922878448906385*^9, 3.922878567755947*^9}, {
   3.922878734348289*^9, 3.922878742806633*^9}, {3.9228826540252047`*^9, 
   3.922882663482501*^9}, {3.9228828594741592`*^9, 3.922882912501679*^9}, 
   3.922899511194251*^9, {3.922964919387713*^9, 3.9229652337621193`*^9}, 
   3.922965266373803*^9, {3.92296674091117*^9, 3.9229667652112007`*^9}, {
   3.922967380255074*^9, 3.922967427169692*^9}, {3.922967475764185*^9, 
   3.922967535778863*^9}, {3.922967572862465*^9, 
   3.922967600324421*^9}},ExpressionUUID->"36626a45-d148-40c5-ba50-\
602804b17735"]
}, Closed]],

Cell[CellGroupData[{

Cell["P0, P1, P2 ", "Subsection",
 CellChangeTimes->{{3.92157157273273*^9, 3.921571574461706*^9}, {
  3.921574082723003*^9, 
  3.921574092727479*^9}},ExpressionUUID->"4975dd52-1528-4ffe-8a1b-\
620f07171d61"],

Cell["P0, P1, P2 are the sets defined in Table 2", "Text",
 CellChangeTimes->{{3.92296949837805*^9, 
  3.92296951412912*^9}},ExpressionUUID->"d3372d05-c815-48cd-a0f6-\
5466cbe96e11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "4", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", 
       "4"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "4", ",", "4"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921573640055636*^9, 3.921573707171547*^9}, {
  3.921704126534404*^9, 3.921704128816421*^9}, {3.922881623391224*^9, 
  3.922881637998603*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"0a07794a-8591-492d-9ec2-66dbd37e89ab"]
}, Closed]],

Cell[CellGroupData[{

Cell["Shifts \[CapitalSigma]", "Subsection",
 CellChangeTimes->{{3.921572391905765*^9, 3.921572402304221*^9}, {
  3.92296484527256*^9, 
  3.922964854846533*^9}},ExpressionUUID->"d132e8f1-949c-4b4f-ac89-\
99c4db999a22"],

Cell["\[CapitalSigma] is defined in (3.9), (3.10)", "Text",
 CellChangeTimes->{{3.922969544768128*^9, 
  3.922969559086285*^9}},ExpressionUUID->"0755ea88-32f7-4f25-a404-\
3c943131f15f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rep\[CapitalSigma]", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "expr"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"a___", ",", "b_"}], "]"}], "[", "expr_", "]"}], ":>", 
        RowBox[{
         RowBox[{"\[CapitalSigma]", "[", "a", "]"}], "[", 
         RowBox[{"expr", "/.", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "b", "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "b", "]"}], "+", "1"}]}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalSigma]", "[", "]"}], "[", "expr_", "]"}], 
        "\[RuleDelayed]", "expr"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215730795677633`*^9, 3.921573092490429*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"84808702-b198-450d-9e9d-c29f161c4ce0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformal Blocks", "Subsection",
 CellChangeTimes->{{3.868332815360045*^9, 3.868332818240653*^9}, {
   3.8683330359099607`*^9, 3.8683330405493193`*^9}, 3.9215895167702713`*^9, {
   3.9229648092253942`*^9, 3.922964813080318*^9}, {3.922969621242291*^9, 
   3.92296962610583*^9}},ExpressionUUID->"193f870a-6131-4395-9bff-\
637d9fc12e9b"],

Cell["Implementing the recurrence relation (2.14)", "Text",
 CellChangeTimes->{{3.922969590107863*^9, 
  3.922969612481776*^9}},ExpressionUUID->"38d7b155-9faa-4e95-b5ad-\
9fa7523538ae"],

Cell[CellGroupData[{

Cell["Poles", "Subsubsection",
 CellChangeTimes->{{3.922964818778813*^9, 
  3.922964840159567*^9}},ExpressionUUID->"9067019d-2fd0-4a33-b6a6-\
7465b459e2a8"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"xs", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"1", "-", "l", "-", "n"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "1", "]"}], "[", "n_", "]"}], "=", "n"}], ";", "\n", 
    
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", "n"}]}], ";", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"xs", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", 
      RowBox[{"2", "h"}], "-", "1", "-", "n"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "2", "]"}], "[", "n_", "]"}], "=", "n"}], ";", "\n", 
    
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "-", "n"}]}], ";", "\n", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"xs", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"h", "-", "n"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "3", "]"}], "[", "n_", "]"}], "=", 
     RowBox[{"2", "n"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", "l"}], ";", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"xs", "[", "4", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"h", "+", 
      RowBox[{"1", "/", "2"}], "-", "n"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "4", "]"}], "[", "n_", "]"}], "=", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "4", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", "l"}], ";"}]}], "\n", 
  "]"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"15850cb1-8d09-4eec-9d67-fe1603103ffe"]
}, Closed]],

Cell[CellGroupData[{

Cell["RA", "Subsubsection",ExpressionUUID->"3ef53c09-6d6a-45f6-be9f-d151d1aea9e3"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}], "^", "n"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "!"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x12", "+", "1", "-", "n"}], ")"}], "/", "2"}], ",", "n"}], 
       "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x34", "+", "1", "-", "n"}], ")"}], "/", "2"}], ",", "n"}], 
       "]"}]}]}], ";", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{"l", "!"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}], "^", "n"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "!"}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "n"}], ")"}], "!"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "h"}], "+", "l", "-", "n", "-", "2"}], ",", "n"}], 
        "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h", "+", "l", "-", "n"}], ",", "n"}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h", "+", "l", "-", "n", "-", "1"}], ",", "n"}], "]"}]}], 
        ")"}]}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x12", "+", "1", "-", "n"}], ")"}], "/", "2"}], ",", "n"}], 
       "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x34", "+", "1", "-", "n"}], ")"}], "/", "2"}], ",", "n"}], 
       "]"}]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"RS", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "n"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "!"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h", "-", "n", "-", "1"}], ",", 
         RowBox[{"2", "n"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h", "+", "l", "-", "n", "-", "1"}], ",", 
           RowBox[{"2", "n"}]}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"h", "+", "l", "-", "n"}], ",", 
           RowBox[{"2", "n"}]}], "]"}]}], ")"}]}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x12", "-", "h", "-", "l", "-", "n", "+", "2"}], ")"}], "/",
          "2"}], ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x12", "+", "h", "+", "l", "-", "n"}], ")"}], "/", "2"}], 
        ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x34", "-", "h", "-", "l", "-", "n", "+", "2"}], ")"}], "/",
          "2"}], ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x34", "+", "h", "+", "l", "-", "n"}], ")"}], "/", "2"}], 
        ",", "n"}], "]"}]}]}], ";"}]}], "\n", "]"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"102c4e0f-e62e-4557-a210-aa0b9c2a84c4"]
}, Closed]],

Cell[CellGroupData[{

Cell["h\[Infinity]", "Subsubsection",
 CellChangeTimes->{{3.922964795191841*^9, 
  3.9229647958141117`*^9}},ExpressionUUID->"3c050bc0-3928-47e0-b67a-\
0918a58b4dd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeff1", "[", "n_", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", 
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x12", "+", "x34"}], ")"}]}], ",", "z"}], "]"}], "//", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"n", ">=", "0"}]}], "]"}], "&"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff2", "[", "n_", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", 
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x12", "-", "x34"}], ")"}]}], ",", 
        RowBox[{"-", "z"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"n", ">=", "0"}]}], "]"}], "&"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff3", "[", "n_", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", 
     RowBox[{
      TagBox[GridBox[{
         {"\[Piecewise]", GridBox[{
            {
             RowBox[{
              SuperscriptBox["I", "n"], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"1", "-", "h"}], ",", 
                FractionBox["n", "2"]}], "]"}]}], 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"n", ",", "2"}], "]"}], "==", "0"}]},
            {"0", 
             TagBox["True",
              "PiecewiseDefault",
              AutoDelete->True]}
           },
           AllowedDimensions->{2, Automatic},
           Editable->True,
           
           GridBoxAlignment->{
            "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
             "ItemsIndexed" -> {}},
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, 
             "ItemsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.84]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
             "ItemsIndexed" -> {}},
           Selectable->True]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
          "ItemsIndexed" -> {}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}},
           "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.35]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
          "ItemsIndexed" -> {}}],
       "Piecewise",
       DeleteWithContents->True,
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "//", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"n", ">=", "0"}]}], "]"}], "&"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"coeff12", ",", "Ansatzn"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff12", "[", "M_", "]"}], ":=", 
   RowBox[{
    RowBox[{"coeff12", "[", "M", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"coeff1", "[", "n", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "M"}], "}"}]}], "]"}], ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"coeff2", "[", 
         RowBox[{"M", "-", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "M"}], "}"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", "z", ",", "Factor"}], "]"}], "&"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ansatzn", "[", "M_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Ansatzn", "[", "M", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"coeff12", "[", "n", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "M"}], "}"}]}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"coeff3", "[", 
          RowBox[{"M", "-", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "M"}], "}"}]}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "z", ",", "Factor"}], "]"}], "&"}]}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[Infinity]S", "[", "l_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"l", "!"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", "l"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h", "-", "1"}], ",", "l"}], "]"}]}], ")"}]}], " ", 
    RowBox[{"GegenbauerC", "[", 
     RowBox[{"l", ",", 
      RowBox[{"h", "-", "1"}], ",", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"H\[Infinity]", "[", 
    RowBox[{"ndeg_", ",", "degz_"}], "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ansatzn", "[", "ndeg", "]"}], 
      RowBox[{"h\[Infinity]S", "[", "l", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "degz"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"x12", ",", "x34"}], "}"}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.9229647918309813`*^9, 3.922964792764743*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b60ecf7e-abfb-48c3-8f4a-f752e630749e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Simplifications", "Subsubsection",ExpressionUUID->"9da94170-e0b7-432f-8c49-88e994fc45bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Simple1", "[", "expr_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"expr", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"pole", "[", 
         RowBox[{"a_", ",", "0"}], "]"}], ":>", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"pole", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "+", 
         RowBox[{"pole", "[", 
          RowBox[{"a_", ",", "c_"}], "]"}]}], ":>", 
        RowBox[{"pole", "[", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"b", "+", "c"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "z", "}"}], ",", "Factor"}], "]"}], "&"}]}]}], 
         "]"}]}]}], "}"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Simple2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"{", 
         RowBox[{"pole", "[", "__", "]"}], "}"}], ",", "Factor"}], "]"}], 
      "&"}], ")"}], "[", "expr", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Simple3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Expand", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"pole", "[", "__", "]"}]}], "]"}], ")"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"pole", "[", 
           RowBox[{"a_", ",", "0"}], "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "+", 
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "c_"}], "]"}]}], ":>", 
          RowBox[{"pole", "[", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{"b", "+", "c"}], "//", 
             RowBox[{
              RowBox[{"Collect", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", "z", "}"}], ",", "Factor"}], "]"}], "&"}]}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"c_", " ", 
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
          RowBox[{"pole", "[", 
           RowBox[{"a", ",", 
            RowBox[{"b", " ", "c"}]}], "]"}]}]}], "}"}]}], ")"}], "//", 
     "FunctionExpand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", "z", "}"}], ",", "Factor"}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Simple4", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Expand", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"pole", "[", "__", "]"}]}], "]"}], ")"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"pole", "[", 
           RowBox[{"a_", ",", "0"}], "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "+", 
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "c_"}], "]"}]}], ":>", 
          RowBox[{"pole", "[", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{"b", "+", "c"}], "//", "Factor"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"c_", " ", 
           RowBox[{"pole", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
          RowBox[{"pole", "[", 
           RowBox[{"a", ",", 
            RowBox[{"b", " ", "c"}]}], "]"}]}]}], "}"}]}], ")"}], "//", 
     "FunctionExpand"}], "//", "Factor"}]}], ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.8683326872140408`*^9, 3.868332702344459*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"4cd85bb2-d4d0-46bc-8d71-39ccc2a77b54"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence Relation", "Subsubsection",
 CellChangeTimes->{{3.9229647550105877`*^9, 
  3.9229647585590343`*^9}},ExpressionUUID->"eadbec62-933f-4d8b-91d0-\
4160c7bb5dae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "hRx", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hRx", "[", 
     RowBox[{"x_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hRx", "[", 
     RowBox[{"x_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hRx", "[", 
    RowBox[{"x_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"hRx", "[", 
     RowBox[{"x", ",", "l"}], "]"}], "[", "ndeg", "]"}], "=", 
   RowBox[{"Simple1", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ansatzn", "[", "ndeg", "]"}], 
      RowBox[{"h\[Infinity]S", "[", "l", "]"}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"A", "=", "1"}], "3"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "ndeg"], 
       RowBox[{"pole", "[", 
        RowBox[{
         RowBox[{"x", "-", 
          RowBox[{
           RowBox[{"xs", "[", "A", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}]}], ",", 
         RowBox[{"Simple2", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", "4", ")"}], 
            RowBox[{
             RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], " ", 
           RowBox[{
            RowBox[{"RS", "[", "A", "]"}], "[", 
            RowBox[{"n", ",", "l"}], "]"}], 
           RowBox[{
            RowBox[{"hR", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"xs", "[", "A", "]"}], "[", 
                RowBox[{"n", ",", "l"}], "]"}], "+", 
               RowBox[{
                RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
              RowBox[{
               RowBox[{"lA", "[", "A", "]"}], "[", 
               RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
            RowBox[{"ndeg", "-", 
             RowBox[{
              RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}]}], 
          "]"}]}], "]"}]}]}]}], "]"}]}]}]}], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"2bf32354-cc3f-4c59-b5df-d65de2bcbe7e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "hR", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"xA_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"xA_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"xA_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{"xA", ",", "l"}], "]"}], "[", "ndeg", "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "aux"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"hRx", "[", 
          RowBox[{"x", ",", "l"}], "]"}], "[", "ndeg", "]"}]}], ";", "\n", 
       RowBox[{"x", "=", "xA"}], ";", "\n", 
       RowBox[{"aux", "=", "aux"}], ";", "\n", 
       RowBox[{"aux", "=", 
        RowBox[{"aux", "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"pole", "[", 
             RowBox[{"a_", ",", "0"}], "]"}], ":>", "0"}], ",", 
           RowBox[{
            RowBox[{"pole", "[", 
             RowBox[{"den_", ",", "num_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{
              RowBox[{"den", "^", 
               RowBox[{"-", "1"}]}], " ", "num"}], "/;", 
             RowBox[{"den", "=!=", "0"}]}]}]}], "}"}]}]}], ";", "\n", 
       RowBox[{"aux", "//", "Simple3"}]}]}], "\n", "]"}]}]}], 
  ";"}], "\n"}], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"d56ffce8-c948-42b0-bdd9-b64dd11b035b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gd", "[", 
     RowBox[{"x_", ",", "l_"}], "]"}], "[", "nmax_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x12", ",", "x34", ",", "z", ",", "\[Eta]", ",", "h", ",", 
       "\[CapitalDelta]", ",", "d"}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["4", "x"], 
      SuperscriptBox["r", "x"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "n"], " ", 
          RowBox[{
           RowBox[{"hR", "[", 
            RowBox[{"x", ",", "l"}], "]"}], "[", "n", "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "->", "\[Eta]"}], ",", 
           RowBox[{"x12", "\[Rule]", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
             RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ",", 
           RowBox[{"x34", "\[Rule]", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
             RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], ",", 
           RowBox[{"h", "\[Rule]", 
            RowBox[{"d", "/", "2"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gdm2", "[", 
    RowBox[{"x_", ",", "l_"}], "]"}], "[", "nmax_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x12", ",", "x34", ",", "z", ",", "\[Eta]", ",", "h", ",", 
      "\[CapitalDelta]", ",", "d"}], "}"}], ",", 
    RowBox[{
     SuperscriptBox["4", "x"], 
     SuperscriptBox["r", "x"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "n"], " ", 
         RowBox[{
          RowBox[{"hR", "[", 
           RowBox[{"x", ",", "l"}], "]"}], "[", "n", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "->", "\[Eta]"}], ",", 
          RowBox[{"x12", "\[Rule]", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ",", 
          RowBox[{"x34", "\[Rule]", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], ",", 
          RowBox[{"h", "\[Rule]", 
           RowBox[{
            RowBox[{"d", "/", "2"}], "-", "1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921572144400032*^9, 3.9215721489701977`*^9}, {
  3.921572201804393*^9, 3.921572328711671*^9}, {3.9215734613910923`*^9, 
  3.921573490366871*^9}, {3.921575158082376*^9, 3.9215751619103937`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"045d737e-876d-424d-9b8d-49c07de98e16"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Known Relations of Dbar-functions", "Subsection",
 CellChangeTimes->{{3.917929952082252*^9, 3.9179299744255447`*^9}, {
  3.918043719198702*^9, 3.918043723223531*^9}, {3.9215901922927847`*^9, 
  3.921590204444072*^9}, {3.922877612640152*^9, 
  3.922877631076879*^9}},ExpressionUUID->"eee7de9c-fbde-407f-b974-\
9a9f23073d0b"],

Cell["\<\
ApplyRelations: acts by implementing formulae (C.4), (C.5) and (C.7) of \
https://arxiv.org/abs/hep-th/0011040\
\>", "Text",
 CellChangeTimes->{
  3.9229646325320663`*^9, {3.922964699518588*^9, 
   3.922964732254912*^9}},ExpressionUUID->"1cc7529a-4eeb-4684-b070-\
6c7f9f69dfb6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ApplyRelations", "[", "expr_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"aux", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ExpandAll", "[", "expr", "]"}], "//.", "RepDfder"}], "//.",
          "RepDfpol"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SubscriptBox["Df", "__"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], ",", "Factor"}], "]"}], "&"}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"aux", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ExpandAll", "[", "aux", "]"}], "/.", "Repwa"}], "//.", 
         "Repwb"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SubscriptBox["Df", "__"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], ",", "Factor"}], "]"}], "&"}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"aux", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ExpandAll", "[", "aux", "]"}], "/.", "Repva"}], "//.", 
         "Repvb"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            SubscriptBox["Df", "__"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], ",", "Factor"}], "]"}], 
         "&"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.921591214271883*^9, 3.9215912585654078`*^9}, {
   3.921591328280023*^9, 3.921591332807763*^9}, {3.921591365039898*^9, 
   3.921591365790715*^9}, 3.9229671495654383`*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"02839203-19ee-4221-9367-16bab9ad1950"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RepDfder", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["Df", 
          RowBox[{
          "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
           "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"n_", ",", "m_"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["Df", 
               RowBox[{
                RowBox[{"\[CapitalDelta]1", "+", "1"}], ",", 
                RowBox[{"\[CapitalDelta]2", "+", "1"}], ",", 
                "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}]], "[", 
              RowBox[{"u", ",", "v"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "m"}], "}"}]}], "]"}]}], "/;", 
        RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["Df", 
          RowBox[{
          "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
           "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"n_", ",", "m_"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["Df", 
               RowBox[{"\[CapitalDelta]1", ",", 
                RowBox[{"\[CapitalDelta]2", "+", "1"}], ",", 
                RowBox[{"\[CapitalDelta]3", "+", "1"}], ",", 
                "\[CapitalDelta]4"}]], "[", 
              RowBox[{"u", ",", "v"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "n"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", 
             RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RepDfpol", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"m_", ":", "1"}]], 
        SuperscriptBox["v", 
         RowBox[{"n_", ":", "1"}]], " ", 
        RowBox[{
         SubscriptBox["Df", 
          RowBox[{
          "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
           "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
          "2", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], ")"}], 
         SuperscriptBox["u", "m"], " ", 
         SuperscriptBox["v", 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{"\[CapitalDelta]1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ",", 
            "\[CapitalDelta]4"}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "m"], 
         SuperscriptBox["v", 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{"1", "+", "\[CapitalDelta]1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ",", 
            RowBox[{"1", "+", "\[CapitalDelta]4"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["v", 
         RowBox[{"n_", ":", "1"}]], " ", 
        RowBox[{
         SubscriptBox["Df", 
          RowBox[{
          "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
           "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
          "2", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], ")"}], " ", 
         SuperscriptBox["v", 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{"\[CapitalDelta]1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ",", 
            "\[CapitalDelta]4"}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["v", 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{"1", "+", "\[CapitalDelta]1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ",", 
            RowBox[{"1", "+", "\[CapitalDelta]4"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"n_", ":", "1"}]], " ", 
        RowBox[{
         SubscriptBox["Df", 
          RowBox[{
          "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
           "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
          "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
           "\[CapitalDelta]3", "+", "\[CapitalDelta]4"}], ")"}], 
         SuperscriptBox["u", 
          RowBox[{"n", "-", "1"}]], " ", 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ",", 
            RowBox[{"1", "+", "\[CapitalDelta]3"}], ",", 
            RowBox[{"1", "+", "\[CapitalDelta]4"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repwa", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X_", " ", 
      RowBox[{
       SubscriptBox["Df", 
        RowBox[{
        "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
         "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"X", "/.", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
           "\[CapitalDelta]3", "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]4", "-", 
           RowBox[{"2", " ", 
            RowBox[{"w", "[", 
             RowBox[{
             "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
              "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "]"}]}]}]}]}], 
        ")"}], 
       RowBox[{
        SubscriptBox["Df", 
         RowBox[{
         "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3",
           ",", "\[CapitalDelta]4"}]], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwb", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{
         "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
          "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}], "]"}], 
        RowBox[{"n_", ":", "1"}]], " ", 
       RowBox[{
        SubscriptBox["Df", 
         RowBox[{
         "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
          "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", " ", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"\[CapitalDelta]1", ",", 
              RowBox[{"\[CapitalDelta]2", "+", "1"}], ",", "\[CapitalDelta]3",
               ",", 
              RowBox[{"\[CapitalDelta]4", "+", "1"}]}], "]"}], "-", "1"}], 
           ")"}], 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{"\[CapitalDelta]1", ",", 
            RowBox[{"\[CapitalDelta]2", "+", "1"}], ",", "\[CapitalDelta]3", 
            ",", 
            RowBox[{"\[CapitalDelta]4", "+", "1"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]1", "+", "1"}], ",", "\[CapitalDelta]2",
               ",", 
              RowBox[{"\[CapitalDelta]3", "+", "1"}], ",", 
              "\[CapitalDelta]4"}], "]"}], "+", "1"}], ")"}], 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", "1"}], ",", "\[CapitalDelta]2", 
            ",", 
            RowBox[{"\[CapitalDelta]3", "+", "1"}], ",", 
            "\[CapitalDelta]4"}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]}], "]"}]}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repva", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X_", " ", 
      RowBox[{
       SubscriptBox["Df", 
        RowBox[{
        "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
         "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"X", "/.", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"v", "[", "\[CapitalDelta]4", "]"}], "-", 
           "\[CapitalDelta]4", "+", 
           RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}]}], ")"}], 
       RowBox[{
        SubscriptBox["Df", 
         RowBox[{
         "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3",
           ",", "\[CapitalDelta]4"}]], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repvb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"v", "[", "\[CapitalDelta]4_", "]"}], 
       RowBox[{"n_", ":", "1"}]], " ", 
      RowBox[{
       SubscriptBox["Df", 
        RowBox[{
        "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
         "\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}]], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"v", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]4"}], "]"}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
            RowBox[{"\[CapitalDelta]3", "+", "1"}], ",", 
            RowBox[{"\[CapitalDelta]4", "+", "1"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", " ", 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{"\[CapitalDelta]1", ",", 
            RowBox[{"\[CapitalDelta]2", "+", "1"}], ",", "\[CapitalDelta]3", 
            ",", 
            RowBox[{"\[CapitalDelta]4", "+", "1"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", " ", 
         RowBox[{
          SubscriptBox["Df", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", "1"}], ",", "\[CapitalDelta]2", 
            ",", "\[CapitalDelta]3", ",", 
            RowBox[{"\[CapitalDelta]4", "+", "1"}]}]], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "]"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9180367238809843`*^9, 3.918036748522799*^9}, 
   3.9180376861996317`*^9, {3.9180377196873417`*^9, 3.9180377849061317`*^9}, {
   3.9180393067705173`*^9, 3.9180394331724*^9}, {3.918040219972951*^9, 
   3.91804023870907*^9}, {3.918040832684214*^9, 3.918040838313652*^9}, {
   3.9180408759478827`*^9, 3.91804088902598*^9}, {3.918041680892969*^9, 
   3.918041682614471*^9}, {3.918041743223415*^9, 3.91804179141474*^9}, {
   3.918042372839244*^9, 3.9180424371925488`*^9}, {3.918042531170273*^9, 
   3.918042535779018*^9}, {3.918042721596966*^9, 3.918042786541758*^9}, {
   3.918042916745212*^9, 3.9180429269325314`*^9}, {3.9180433872770863`*^9, 
   3.918043441562401*^9}, {3.918043500824388*^9, 3.9180435015940123`*^9}, {
   3.918043552689343*^9, 3.9180435675834007`*^9}, 3.921590147857945*^9, {
   3.922967161675694*^9, 3.922967162431057*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"976d24fc-b010-49a2-b340-4a86dffb525a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["D", 
      RowBox[{"[", "s", "]"}]], 
     SubscriptBox[
      SuperscriptBox["g", 
       RowBox[{"d", "-", "2"}]], 
      RowBox[{"\[CapitalDelta]", ",", "l"}]]}], "=", 
    RowBox[{Cell[TextData[Cell[BoxData[
      FormBox[
       UnderscriptBox["\[Sum]", 
        RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
      "89856376-d0f5-4645-8076-d451fd40e9b0"]],ExpressionUUID->
      "69fd077b-a361-4d69-8fbc-12d34883f283"], 
     SuperscriptBox[
      SubscriptBox["c", 
       RowBox[{"i", ",", "j"}]], 
      RowBox[{"[", "s", "]"}]], 
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"[", "s", "]"}]], 
     SubscriptBox[
      SuperscriptBox["g", "d"], 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "i"}], ",", 
       RowBox[{"l", "+", "j"}]}]]}]}], TraditionalForm]],ExpressionUUID->
  "42599ed0-f38f-430b-8a04-73835218222b"],
 " (formula (4.4))"
}], "Section",
 CellChangeTimes->{{3.921571610222554*^9, 3.921571611070562*^9}, {
  3.9215908923109837`*^9, 3.9215910337788773`*^9}, {3.921591070178989*^9, 
  3.921591132598589*^9}, {3.922967300296768*^9, 3.922967314302923*^9}, {
  3.922967696994019*^9, 3.922967720680807*^9}, {3.92296775360625*^9, 
  3.9229677982800703`*^9}},ExpressionUUID->"9e2c83d9-fc3c-4cee-b25d-\
12b3066b0ecc"],

Cell[TextData[{
 "The check is performed at a given spin l and by fixing the order nmax of \
the expansion of the conformal blocks in powers of r, namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["r", 
     RowBox[{"\[CapitalDelta]", "+", "nmax"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c5d55c2d-d19d-4058-ab0b-789ea31cdfc1"],
 ").\nBoth l and nmax can be changed by the user to perform further checks."
}], "Text",
 CellChangeTimes->{{3.923123325344084*^9, 3.9231234921354513`*^9}, {
  3.9231235799836187`*^9, 3.923123658183805*^9}, {3.923124277718588*^9, 
  3.923124304215074*^9}},ExpressionUUID->"05242eff-d7a4-4ee0-880c-\
482ea208dda8"],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "98f52cb2-68f6-4312-a57e-648aa9db3f6f"]
}], "Subsection",
 CellChangeTimes->{{3.9215740363751497`*^9, 
  3.921574046448552*^9}},ExpressionUUID->"a9558f7b-8727-4473-a69a-\
332aab0914ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nmax", "=", "4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hr", "[", 
       RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gdm2", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "nmax", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"aux1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dsr", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"P0", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
            SuperscriptBox["r", "a"]}], ",", 
           RowBox[{
            SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", "1"}]}],
           "}"}]}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", "hr", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"aux2", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"P0", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"0", ",", "0"}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "nmax", 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "2"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{"\[CapitalDelta]", ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", "nmax", "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"-", "1"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
                   RowBox[{"l", "-", "1"}]}], "]"}], "[", 
                 RowBox[{"nmax", "-", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", "l"}], "]"}], 
                 "[", 
                 RowBox[{"nmax", "-", "2"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "2"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"nmax", "-", "2"}], "]"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", 
                  RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
                 SuperscriptBox["r", "a"]}], ",", 
                RowBox[{
                 SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", 
                 "1"}]}], "}"}]}], "]"}], "//.", "Rep\[CapitalSigma]"}], 
           ")"}], "//.", 
          RowBox[{"cCoeff", "@@", 
           RowBox[{"P0", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"P0", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"0", "==", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"aux1", "-", "aux2"}], 
           SuperscriptBox["4", "\[CapitalDelta]"]], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Eta]", ",", 
               RowBox[{"\[CapitalDelta]", "[", "_", "]"}]}], "}"}], ",", 
             "Simplify"}], "]"}], "&"}]}], ")"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "P0", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"l", ",", "nmax"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.921572434427493*^9, 3.921572659995957*^9}, {
   3.921572732738916*^9, 3.921572757346097*^9}, {3.9215729506172037`*^9, 
   3.921572961339801*^9}, 3.9215731042122707`*^9, {3.921573572184037*^9, 
   3.921573585193097*^9}, {3.921573817727344*^9, 3.921573986169599*^9}, {
   3.921574133455041*^9, 3.921574172319873*^9}, {3.921574401933609*^9, 
   3.921574416708254*^9}, 3.921574468664155*^9, {3.9215747464534607`*^9, 
   3.921574767555347*^9}, 3.9215748620134907`*^9, {3.921577455367618*^9, 
   3.921577460118319*^9}, {3.921577713024225*^9, 3.921577725743486*^9}, {
   3.921577859665615*^9, 3.921577866206025*^9}, {3.9215789307526007`*^9, 
   3.921578959689542*^9}, {3.921579060299206*^9, 3.921579111921835*^9}, {
   3.921589531261031*^9, 3.9215895330054293`*^9}, 3.9228828108264503`*^9, {
   3.9229676366890993`*^9, 3.9229676377776947`*^9}, {3.9231236670435658`*^9, 
   3.923123667535528*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"2e8fea43-151e-4616-8154-da873ca7199e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.9231237313868217`*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"6cf69334-3d79-4275-b73d-3b91b02765cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923123802625608*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"eaa240da-dcdb-4f75-9cb3-aef5513f055f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923123872123908*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"9bdce1fa-2233-4550-8602-1b21d6bebdc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923123946071351*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"0ff4774b-d394-4761-9bda-4153ffe06c3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923124020368183*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"abe654bc-9dc6-42f6-aea4-04768bee5eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923124071215929*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"051842dd-45cb-468c-92af-9c52a3b0f666"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923124127019545*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"b2505937-60e6-4a9b-8839-c314c1d37a3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923124203475792*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"33c38001-6cb3-43ae-bc71-deff43eede0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923124273449952*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"0dc3c4d9-d066-4876-b731-bc7b01398ba1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923124414108865*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"5acd9392-709e-46f4-ac72-6abfaa66f140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923124554756358*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"da7840b8-b4bb-4190-ab6a-941564e68ff6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "1", ",", "2"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.9231246867916937`*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"ee87d31f-ec92-43df-a024-f3814fe7a4ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "1", ",", "2"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923124851584839*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"3ac837f1-b390-44fd-ac51-cdca23d2e765"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923125045227491*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"fbdddb69-bccc-49c9-ba04-f15dad85ecd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923125307531198*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"5eeb29a5-aea2-4da1-8e40-9f344759391d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.9231255290769367`*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"4764fc85-4bc2-40bc-b819-d579e0d20db4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923125758922391*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"b8f45de3-ddec-4c72-9eb7-14a9f2deb6e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923126044416008*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"61f0313e-c131-49a1-a7d6-bb1d515b696d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923126251307743*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"d239740e-8af3-4141-9e82-c85b0e507ef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923126670709599*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"5ce7fca8-e057-43eb-b62e-f5cfbde55f4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923127086250648*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"f8975af7-88d5-413a-9bf2-f4c3a616b425"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923127803719668*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"9d33f219-7ba9-4537-8fbc-4cc79e9615dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923128561706705*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"16cf1e47-3c1e-43f4-adb6-24ebe26bcde6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.9231293087166023`*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"2fa9f693-28c7-41ca-bda3-a2cb78722965"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.92313002577394*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"87b82eab-2248-46e4-abac-93dfde9a3a34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", 
    "4"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923132775941905*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"685cd8f7-1c71-4e81-bd10-2f0ea2560654"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7d16400d-46d6-4861-80f3-e6d85bf8bc64"]
}], "Subsection",
 CellChangeTimes->{{3.921574050484015*^9, 
  3.921574053185266*^9}},ExpressionUUID->"09938b84-d359-4e54-830f-\
e951bf5ae003"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nmax", "=", "4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hr", "[", 
       RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gdm2", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "nmax", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"aux1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dsr", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"P1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
            SuperscriptBox["r", "a"]}], ",", 
           RowBox[{
            SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", "1"}]}],
           "}"}]}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", "hr", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"aux2", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"P1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "1"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{"\[CapitalDelta]", ",", 
                   RowBox[{"l", "-", "1"}]}], "]"}], "[", "nmax", "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"1", ",", "0"}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "1"}], ",", "l"}], "]"}], 
                 "[", 
                 RowBox[{"nmax", "-", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"-", "2"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"nmax", "-", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "1"}]}], "]"}], 
                RowBox[{
                 RowBox[{"gd", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
                   RowBox[{"l", "-", "1"}]}], "]"}], "[", 
                 RowBox[{"nmax", "-", "2"}], "]"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", 
                  RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
                 SuperscriptBox["r", "a"]}], ",", 
                RowBox[{
                 SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", 
                 "1"}]}], "}"}]}], "]"}], "//.", "Rep\[CapitalSigma]"}], 
           ")"}], "//.", 
          RowBox[{"cCoeff", "@@", 
           RowBox[{"P1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"P1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"0", "==", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"aux1", "-", "aux2"}], 
           SuperscriptBox["4", "\[CapitalDelta]"]], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Eta]", ",", 
               RowBox[{"\[CapitalDelta]", "[", "_", "]"}]}], "}"}], ",", 
             "Simplify"}], "]"}], "&"}]}], ")"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "P1", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"l", ",", "nmax"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.92157406006924*^9, 3.921574068871571*^9}, {
   3.9215742662178392`*^9, 3.921574353658036*^9}, {3.9215866411453867`*^9, 
   3.921586685507593*^9}, 3.923133114236144*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"68fd7f65-d21a-489e-87a1-eed97b5ceed9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923133152803691*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"470e2052-177f-4bea-b48c-74a547b87d18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "4"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923133187824925*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"18e573ac-1bb7-4093-a0e1-05b7fd834a18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.9231332183327312`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"936a6844-a679-4e04-92d4-6d3bc8de4c6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923133250160885*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"79ab9458-6b92-4aec-bf70-da4ad76f1b57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923133341333805*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"93188df0-6f58-47cf-9006-040bed0cd493"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923133431299035*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"1c617739-0ca9-4de1-9682-9e9bf6c4c616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923133503548634*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"342467dd-d4b1-4d80-8f0c-42962c73d79f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "1", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.9231335737927227`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"c8e21fb5-cd0e-451b-8c2a-30ed0b0ec86c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "1", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.92313365682386*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"f640a85c-a981-4d14-ad00-93ae6ea41058"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923133743349988*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"92f002ea-6f2f-44be-aea2-5b9d57aafdb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.923133829722129*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"063212ac-a2be-4533-9653-d01e56170a9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "2", ",", "3"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{3.9231339180473146`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"c7b0df30-2201-4959-b2fb-ac68ef7b89f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.9231342073019123`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"fa906018-8d58-45b3-86b4-410eaf87410f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.9231347138952723`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"eec85c53-edfc-45b4-938a-bd27059bd74f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923135223731514*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"78773c9b-1a7b-4351-97b6-82c654e15849"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "True"}]], "Print",
 CellChangeTimes->{3.923135547823103*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"bac5c052-c388-4faf-876e-89b2b3ea4091"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dd71e309-1875-4335-a838-d7b11a99ccf8"]
}], "Subsection",
 CellChangeTimes->{{3.921574050484015*^9, 3.921574053185266*^9}, {
  3.921574486754401*^9, 
  3.921574487201564*^9}},ExpressionUUID->"c7383dff-667b-446a-8d5a-\
37408efe9fa6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nmax", "=", "4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hr", "[", 
       RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gdm2", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "nmax", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"aux1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dsr", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"P2", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
            SuperscriptBox["r", "a"]}], ",", 
           RowBox[{
            SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", "1"}]}],
           "}"}]}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", "hr", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"aux2", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"P2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], 
               RowBox[{
                RowBox[{"gd", "[", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
                  RowBox[{"l", "-", "1"}]}], "]"}], "[", 
                RowBox[{"nmax", "-", "1"}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", 
                  RowBox[{"\[CapitalDelta]", "+", "a_"}]], "\[RuleDelayed]", 
                 SuperscriptBox["r", "a"]}], ",", 
                RowBox[{
                 SuperscriptBox["r", "\[CapitalDelta]"], "\[RuleDelayed]", 
                 "1"}]}], "}"}]}], "]"}], "//.", "Rep\[CapitalSigma]"}], 
           ")"}], "//.", 
          RowBox[{"cCoeff", "@@", 
           RowBox[{"P2", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ")"}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "r", "]"}], 
        RowBox[{"nmax", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"P2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"0", "==", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"aux1", "-", "aux2"}], 
           SuperscriptBox["4", "\[CapitalDelta]"]], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Eta]", ",", 
               RowBox[{"\[CapitalDelta]", "[", "_", "]"}]}], "}"}], ",", 
             "Simplify"}], "]"}], "&"}]}], ")"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "P2", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"l", ",", "nmax"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.92157406006924*^9, 3.921574068871571*^9}, {
  3.9215742662178392`*^9, 3.921574353658036*^9}, {3.9215744910205936`*^9, 
  3.921574516663377*^9}, {3.921586698118555*^9, 3.921586699982583*^9}, {
  3.921586868485608*^9, 3.921586868873279*^9}, {3.92314195031214*^9, 
  3.923141950675088*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"75caabdf-9f6a-441a-a02a-c3008bdc258e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "True"}]], "Print",
 CellChangeTimes->{{3.921586844683075*^9, 3.92158687066823*^9}, 
   3.921595654940379*^9, 3.9228835837533627`*^9, 3.92314195687214*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f2173e4a-380c-4755-b15c-4b302b38699f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Equations for Dbar-functions (formula (5.32))", "Section",
 CellChangeTimes->{{3.921590167190668*^9, 3.9215901849452667`*^9}, {
   3.922877616827115*^9, 3.922877617160349*^9}, 3.922964436319632*^9, {
   3.922967284388291*^9, 3.922967328270631*^9}, {3.922967784459303*^9, 
   3.9229677901177387`*^9}},ExpressionUUID->"16cba3dd-659e-4f50-944b-\
f54532400513"],

Cell["\<\
We prove that formula (5.32) is correct, by showing that it is implied by \
formulae (C.4), (C.5) and (C.7) in https://arxiv.org/abs/hep-th/0011040\
\>", "Text",
 CellChangeTimes->{{3.922964442783147*^9, 3.922964446455024*^9}, {
  3.922964481612488*^9, 3.922964560689646*^9}, {3.922966508771428*^9, 
  3.922966556195051*^9}},ExpressionUUID->"80eeb2d5-92cc-449d-a52d-\
71fab9dbd813"],

Cell[TextData[{
 "- CasesP0, CasesP1, CasesP2 are the sets of cases when  (5.32) holds\n- The \
\[OpenCurlyDoubleQuote]Prefactor\[CloseCurlyDoubleQuote] is included to \
convert to the normalization of https://arxiv.org/abs/hep-th/0011040\n- We \
sometimes divide by ",
 Cell[BoxData[
  SqrtBox["u"]],
  CellChangeTimes->{{3.922965335104433*^9, 3.9229655189306087`*^9}, {
   3.9229655591395197`*^9, 3.922965590492279*^9}, {3.922965659916717*^9, 
   3.9229656637172337`*^9}, {3.922966332758898*^9, 3.922966387090806*^9}, {
   3.922966454021119*^9, 3.922966498197865*^9}, {3.9229665619867163`*^9, 
   3.922966562774479*^9}},ExpressionUUID->
  "188e01c1-38c6-49d1-ba56-b2152c38bb3d"],
 " to have differential operators that only depend on u and v polynomially"
}], "Text",
 CellChangeTimes->{{3.922966551737302*^9, 
  3.922966669332192*^9}},ExpressionUUID->"32d6d22d-c93a-47c9-b7cc-\
17c622ab7d39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CasesP0", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{"P0", ",", "7"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CasesP1", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{"P1", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CasesP2", "=", "P2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Prefactor", "=", 
    SuperscriptBox["u", 
     FractionBox[
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"Prefactor", " ", 
    RowBox[{
     SubscriptBox["Df", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "3", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CasesP0", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
       FractionBox[
        RowBox[{"Dsuv", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"CasesP0", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
        RowBox[{"Prefactor", " "}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{"d", "->", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "+", "2"}]}], "}"}]}], "//",
      "ApplyRelations"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "CasesP0", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CasesP1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
       FractionBox[
        RowBox[{"Dsuv", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"CasesP1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
        RowBox[{"Prefactor", " ", 
         SqrtBox["u"]}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{"d", "->", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "+", "2"}]}], "}"}]}], "//",
      "ApplyRelations"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "CasesP1", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CasesP2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
       FractionBox[
        RowBox[{"Dsuv", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"CasesP2", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
        RowBox[{"Prefactor", " "}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{"d", "->", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "+", "2"}]}], "}"}]}], "//",
      "ApplyRelations"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "CasesP2", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "f", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.922965335104433*^9, 3.9229655189306087`*^9}, {
  3.9229655591395197`*^9, 3.922965590492279*^9}, {3.922965659916717*^9, 
  3.9229656637172337`*^9}, {3.922966332758898*^9, 3.922966387090806*^9}, {
  3.922966454021119*^9, 3.922966498197865*^9}, {3.9229665619867163`*^9, 
  3.922966562774479*^9}, {3.922966816199698*^9, 3.9229668167313023`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ced4a3b6-9bdd-4b11-987c-48e72fc0b205"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967436279766*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"36c4f61e-38f9-4d0c-bebc-f13087250ea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967436384755*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"c076547d-0713-4fa4-812d-9a4ce09f0e55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967436553787*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"a9c3f07c-e28f-4283-9054-07cf6223d216"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.9229674366726513`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"2aa47e10-eb42-4c0b-b128-1a81b26b8b82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "1", ",", "2"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967436793932*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"ffc207a0-7d9c-4a09-85ac-1840dbd37db9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "1", ",", "2"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967436965979*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"22312f32-2cf2-4dc9-a7cd-ec78083f8a58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967439801017*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"d946a14f-ff35-40c5-8c1d-dbb555bb0f9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967441656851*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"970275a2-7b58-443c-adf4-1cfb0dcc3a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967444624259*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"30769b28-b10f-4b05-9be8-feb67c1b4c88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967445424061*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"c79027b7-df46-4ba3-8471-b1a2e4173ab8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967447126677*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"6ef8a170-2566-40e5-888d-e5134237b2d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967448291613*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"bc268a90-6fcd-4297-b60a-bdee8537db46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967453938669*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"cd973c3f-bb8e-4100-baf7-9acb62f8cc97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967457274817*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"a639182f-6c6b-400d-bd2f-9ea8d0148462"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967491469445*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"bb1da3b0-7364-4471-87a0-b15897195e53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967570317518*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"4ff1c6fe-64e3-455c-9676-3cd0fd93d99c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967617006201*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"aec19ae9-9273-4aaa-8396-69dd1f936775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922967645004983*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"58320b31-0b04-4c14-adf7-c48cc09cecfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", 
    "4"}], "}"}], "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968662825576*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"d50d596f-0d31-4fc9-9e64-c1e9aae589a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968662979993*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"6161a296-e7f2-4e22-9b72-7b334bad99e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968663381507*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"5496d5c7-ba58-41c6-9427-1faeec5c50f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968663570941*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"b3b6c8c2-7113-4d0b-8d56-64ef1d943c96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "1", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968663686108*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"360953da-aafc-4f45-aeb5-508db7035f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "1", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968663755559*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"bd141369-7f8b-45ec-afd6-93dedb0c2a97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.9229686638928537`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"1608c723-3edf-4c6a-9974-d0ccc19f6daa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968664101006*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"a79552f5-bf9d-43ca-8eb0-c89fb761391e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"4", ",", "4", ",", "2", ",", "3"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968664178483*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"e2254db5-5fa4-4957-bc71-ed4f8753edfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968670068269*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"49b1825e-e326-4de5-8117-7704afe45a0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.9229686732983847`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"3f901574-c08e-4f82-87c0-f77b35c707ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.9229686750323*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"998a6dac-55d1-40d8-b0b8-3991e572bd5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], 
  "\[Rule]", "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.9229686816469393`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"7c072be6-8b2a-46b1-bb5b-d1f07b8f407d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "\[Rule]", 
  "0"}]], "Print",
 CellChangeTimes->{3.922965591102096*^9, 3.922965665595702*^9, 
  3.922968681761747*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"b005939e-c4ed-475f-8830-61befa45369e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1455, 759},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c6a6cfa-d2d7-4da1-8812-e750576ec018"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 517, 16, 102, "Title",ExpressionUUID->"db8179fd-f8c8-4632-8864-f2aa4d43914d"],
Cell[CellGroupData[{
Cell[1122, 42, 160, 3, 67, "Section",ExpressionUUID->"b8491d43-1167-4d1a-b218-5db03f38eaed"],
Cell[CellGroupData[{
Cell[1307, 49, 288, 4, 54, "Subsection",ExpressionUUID->"31286f35-c146-4d3d-948e-4d985a1bdfb9"],
Cell[1598, 55, 296, 6, 30, "Input",ExpressionUUID->"1ff568d5-4b4a-4d1d-8bc6-806e3f340f3d"],
Cell[1897, 63, 660, 14, 94, "Input",ExpressionUUID->"dfa8ee7e-135f-43d9-81c6-2833f08805a1"],
Cell[2560, 79, 1856, 30, 498, "Text",ExpressionUUID->"36626a45-d148-40c5-ba50-602804b17735"]
}, Closed]],
Cell[CellGroupData[{
Cell[4453, 114, 207, 4, 38, "Subsection",ExpressionUUID->"4975dd52-1528-4ffe-8a1b-620f07171d61"],
Cell[4663, 120, 182, 3, 35, "Text",ExpressionUUID->"d3372d05-c815-48cd-a0f6-5466cbe96e11"],
Cell[4848, 125, 4157, 113, 136, "Input",ExpressionUUID->"0a07794a-8591-492d-9ec2-66dbd37e89ab"]
}, Closed]],
Cell[CellGroupData[{
Cell[9042, 243, 218, 4, 38, "Subsection",ExpressionUUID->"d132e8f1-949c-4b4f-ac89-99c4db999a22"],
Cell[9263, 249, 185, 3, 35, "Text",ExpressionUUID->"0755ea88-32f7-4f25-a404-3c943131f15f"],
Cell[9451, 254, 993, 26, 30, "Input",ExpressionUUID->"84808702-b198-450d-9e9d-c29f161c4ce0"]
}, Closed]],
Cell[CellGroupData[{
Cell[10481, 285, 340, 5, 38, "Subsection",ExpressionUUID->"193f870a-6131-4395-9bff-637d9fc12e9b"],
Cell[10824, 292, 185, 3, 35, "Text",ExpressionUUID->"38d7b155-9faa-4e95-b5ad-9fa7523538ae"],
Cell[CellGroupData[{
Cell[11034, 299, 156, 3, 45, "Subsubsection",ExpressionUUID->"9067019d-2fd0-4a33-b6a6-7465b459e2a8"],
Cell[11193, 304, 2071, 64, 388, "Input",ExpressionUUID->"15850cb1-8d09-4eec-9d67-fe1603103ffe"]
}, Closed]],
Cell[CellGroupData[{
Cell[13301, 373, 82, 0, 37, "Subsubsection",ExpressionUUID->"3ef53c09-6d6a-45f6-be9f-d151d1aea9e3"],
Cell[13386, 375, 4277, 135, 178, "Input",ExpressionUUID->"102c4e0f-e62e-4557-a210-aa0b9c2a84c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[17700, 515, 165, 3, 37, "Subsubsection",ExpressionUUID->"3c050bc0-3928-47e0-b67a-0918a58b4dd2"],
Cell[17868, 520, 6417, 189, 226, "Input",ExpressionUUID->"b60ecf7e-abfb-48c3-8f4a-f752e630749e"]
}, Closed]],
Cell[CellGroupData[{
Cell[24322, 714, 95, 0, 37, "Subsubsection",ExpressionUUID->"9da94170-e0b7-432f-8c49-88e994fc45bd"],
Cell[24420, 716, 3841, 116, 199, "Input",ExpressionUUID->"4cd85bb2-d4d0-46bc-8d71-39ccc2a77b54"]
}, Closed]],
Cell[CellGroupData[{
Cell[28298, 837, 174, 3, 37, "Subsubsection",ExpressionUUID->"eadbec62-933f-4d8b-91d0-4160c7bb5dae"],
Cell[28475, 842, 2263, 67, 166, "Input",ExpressionUUID->"2bf32354-cc3f-4c59-b5df-d65de2bcbe7e"],
Cell[30741, 911, 1782, 54, 241, "Input",ExpressionUUID->"d56ffce8-c948-42b0-bdd9-b64dd11b035b"],
Cell[32526, 967, 2949, 80, 77, "Input",ExpressionUUID->"045d737e-876d-424d-9b8d-49c07de98e16"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[35524, 1053, 342, 5, 38, "Subsection",ExpressionUUID->"eee7de9c-fbde-407f-b974-9a9f23073d0b"],
Cell[35869, 1060, 288, 7, 35, "Text",ExpressionUUID->"1cc7529a-4eeb-4684-b070-6c7f9f69dfb6"],
Cell[36160, 1069, 1846, 50, 146, "Input",ExpressionUUID->"02839203-19ee-4221-9367-16bab9ad1950"],
Cell[38009, 1121, 14609, 387, 420, "Input",ExpressionUUID->"976d24fc-b010-49a2-b340-4a86dffb525a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[52667, 1514, 1362, 37, 60, "Section",ExpressionUUID->"9e2c83d9-fc3c-4cee-b25d-12b3066b0ecc"],
Cell[54032, 1553, 704, 15, 60, "Text",ExpressionUUID->"05242eff-d7a4-4ee0-880c-482ea208dda8"],
Cell[CellGroupData[{
Cell[54761, 1572, 337, 10, 54, "Subsection",ExpressionUUID->"a9558f7b-8727-4473-a69a-332aab0914ef"],
Cell[CellGroupData[{
Cell[55123, 1586, 6200, 153, 406, "Input",ExpressionUUID->"2e8fea43-151e-4616-8154-da873ca7199e"],
Cell[CellGroupData[{
Cell[61348, 1743, 225, 6, 24, "Print",ExpressionUUID->"6cf69334-3d79-4275-b73d-3b91b02765cf"],
Cell[61576, 1751, 252, 7, 24, "Print",ExpressionUUID->"eaa240da-dcdb-4f75-9cb3-aef5513f055f"],
Cell[61831, 1760, 252, 7, 24, "Print",ExpressionUUID->"9bdce1fa-2233-4550-8602-1b21d6bebdc6"],
Cell[62086, 1769, 252, 7, 24, "Print",ExpressionUUID->"0ff4774b-d394-4761-9bda-4153ffe06c3d"],
Cell[62341, 1778, 252, 7, 24, "Print",ExpressionUUID->"abe654bc-9dc6-42f6-aea4-04768bee5eec"],
Cell[62596, 1787, 252, 7, 24, "Print",ExpressionUUID->"051842dd-45cb-468c-92af-9c52a3b0f666"],
Cell[62851, 1796, 252, 7, 24, "Print",ExpressionUUID->"b2505937-60e6-4a9b-8839-c314c1d37a3a"],
Cell[63106, 1805, 275, 8, 24, "Print",ExpressionUUID->"33c38001-6cb3-43ae-bc71-deff43eede0b"],
Cell[63384, 1815, 275, 8, 24, "Print",ExpressionUUID->"0dc3c4d9-d066-4876-b731-bc7b01398ba1"],
Cell[63662, 1825, 275, 8, 24, "Print",ExpressionUUID->"5acd9392-709e-46f4-ac72-6abfaa66f140"],
Cell[63940, 1835, 275, 8, 24, "Print",ExpressionUUID->"da7840b8-b4bb-4190-ab6a-941564e68ff6"],
Cell[64218, 1845, 277, 8, 24, "Print",ExpressionUUID->"ee87d31f-ec92-43df-a024-f3814fe7a4ed"],
Cell[64498, 1855, 275, 8, 24, "Print",ExpressionUUID->"3ac837f1-b390-44fd-ac51-cdca23d2e765"],
Cell[64776, 1865, 275, 8, 24, "Print",ExpressionUUID->"fbdddb69-bccc-49c9-ba04-f15dad85ecd4"],
Cell[65054, 1875, 275, 8, 24, "Print",ExpressionUUID->"5eeb29a5-aea2-4da1-8e40-9f344759391d"],
Cell[65332, 1885, 277, 8, 24, "Print",ExpressionUUID->"4764fc85-4bc2-40bc-b819-d579e0d20db4"],
Cell[65612, 1895, 275, 8, 24, "Print",ExpressionUUID->"b8f45de3-ddec-4c72-9eb7-14a9f2deb6e5"],
Cell[65890, 1905, 275, 8, 24, "Print",ExpressionUUID->"61f0313e-c131-49a1-a7d6-bb1d515b696d"],
Cell[66168, 1915, 275, 8, 24, "Print",ExpressionUUID->"d239740e-8af3-4141-9e82-c85b0e507ef2"],
Cell[66446, 1925, 295, 8, 24, "Print",ExpressionUUID->"5ce7fca8-e057-43eb-b62e-f5cfbde55f4b"],
Cell[66744, 1935, 295, 8, 24, "Print",ExpressionUUID->"f8975af7-88d5-413a-9bf2-f4c3a616b425"],
Cell[67042, 1945, 295, 8, 24, "Print",ExpressionUUID->"9d33f219-7ba9-4537-8fbc-4cc79e9615dc"],
Cell[67340, 1955, 295, 8, 24, "Print",ExpressionUUID->"16cf1e47-3c1e-43f4-adb6-24ebe26bcde6"],
Cell[67638, 1965, 297, 8, 24, "Print",ExpressionUUID->"2fa9f693-28c7-41ca-bda3-a2cb78722965"],
Cell[67938, 1975, 294, 8, 24, "Print",ExpressionUUID->"87b82eab-2248-46e4-abac-93dfde9a3a34"],
Cell[68235, 1985, 321, 9, 24, "Print",ExpressionUUID->"685cd8f7-1c71-4e81-bd10-2f0ea2560654"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68617, 2001, 335, 10, 38, "Subsection",ExpressionUUID->"09938b84-d359-4e54-830f-e951bf5ae003"],
Cell[CellGroupData[{
Cell[68977, 2015, 5202, 137, 406, "Input",ExpressionUUID->"68fd7f65-d21a-489e-87a1-eed97b5ceed9"],
Cell[CellGroupData[{
Cell[74204, 2156, 253, 7, 24, "Print",ExpressionUUID->"470e2052-177f-4bea-b48c-74a547b87d18"],
Cell[74460, 2165, 253, 7, 24, "Print",ExpressionUUID->"18e573ac-1bb7-4093-a0e1-05b7fd834a18"],
Cell[74716, 2174, 255, 7, 24, "Print",ExpressionUUID->"936a6844-a679-4e04-92d4-6d3bc8de4c6f"],
Cell[74974, 2183, 253, 7, 24, "Print",ExpressionUUID->"79ab9458-6b92-4aec-bf70-da4ad76f1b57"],
Cell[75230, 2192, 276, 8, 24, "Print",ExpressionUUID->"93188df0-6f58-47cf-9006-040bed0cd493"],
Cell[75509, 2202, 276, 8, 24, "Print",ExpressionUUID->"1c617739-0ca9-4de1-9682-9e9bf6c4c616"],
Cell[75788, 2212, 276, 8, 24, "Print",ExpressionUUID->"342467dd-d4b1-4d80-8f0c-42962c73d79f"],
Cell[76067, 2222, 278, 8, 24, "Print",ExpressionUUID->"c8e21fb5-cd0e-451b-8c2a-30ed0b0ec86c"],
Cell[76348, 2232, 275, 8, 24, "Print",ExpressionUUID->"f640a85c-a981-4d14-ad00-93ae6ea41058"],
Cell[76626, 2242, 276, 8, 24, "Print",ExpressionUUID->"92f002ea-6f2f-44be-aea2-5b9d57aafdb1"],
Cell[76905, 2252, 276, 8, 24, "Print",ExpressionUUID->"063212ac-a2be-4533-9653-d01e56170a9f"],
Cell[77184, 2262, 278, 8, 24, "Print",ExpressionUUID->"c7b0df30-2201-4959-b2fb-ac68ef7b89f2"],
Cell[77465, 2272, 298, 8, 24, "Print",ExpressionUUID->"fa906018-8d58-45b3-86b4-410eaf87410f"],
Cell[77766, 2282, 298, 8, 24, "Print",ExpressionUUID->"eec85c53-edfc-45b4-938a-bd27059bd74f"],
Cell[78067, 2292, 296, 8, 24, "Print",ExpressionUUID->"78773c9b-1a7b-4351-97b6-82c654e15849"],
Cell[78366, 2302, 296, 8, 24, "Print",ExpressionUUID->"bac5c052-c388-4faf-876e-89b2b3ea4091"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78723, 2317, 384, 11, 38, "Subsection",ExpressionUUID->"c7383dff-667b-446a-8d5a-37408efe9fa6"],
Cell[CellGroupData[{
Cell[79132, 2332, 4159, 110, 362, "Input",ExpressionUUID->"75caabdf-9f6a-441a-a02a-c3008bdc258e"],
Cell[83294, 2444, 370, 9, 24, "Print",ExpressionUUID->"f2173e4a-380c-4755-b15c-4b302b38699f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[83725, 2460, 376, 5, 53, "Section",ExpressionUUID->"16cba3dd-659e-4f50-944b-f54532400513"],
Cell[84104, 2467, 392, 7, 35, "Text",ExpressionUUID->"80eeb2d5-92cc-449d-a52d-71fab9dbd813"],
Cell[84499, 2476, 895, 17, 82, "Text",ExpressionUUID->"32d6d22d-c93a-47c9-b7cc-17c622ab7d39"],
Cell[CellGroupData[{
Cell[85419, 2497, 4428, 120, 340, "Input",ExpressionUUID->"ced4a3b6-9bdd-4b11-987c-48e72fc0b205"],
Cell[CellGroupData[{
Cell[89872, 2621, 319, 9, 24, "Print",ExpressionUUID->"36c4f61e-38f9-4d0c-bebc-f13087250ea7"],
Cell[90194, 2632, 319, 9, 24, "Print",ExpressionUUID->"c076547d-0713-4fa4-812d-9a4ce09f0e55"],
Cell[90516, 2643, 319, 9, 24, "Print",ExpressionUUID->"a9c3f07c-e28f-4283-9054-07cf6223d216"],
Cell[90838, 2654, 321, 9, 24, "Print",ExpressionUUID->"2aa47e10-eb42-4c0b-b128-1a81b26b8b82"],
Cell[91162, 2665, 319, 9, 24, "Print",ExpressionUUID->"ffc207a0-7d9c-4a09-85ac-1840dbd37db9"],
Cell[91484, 2676, 319, 9, 24, "Print",ExpressionUUID->"22312f32-2cf2-4dc9-a7cd-ec78083f8a58"],
Cell[91806, 2687, 319, 9, 24, "Print",ExpressionUUID->"d946a14f-ff35-40c5-8c1d-dbb555bb0f9a"],
Cell[92128, 2698, 319, 9, 24, "Print",ExpressionUUID->"970275a2-7b58-443c-adf4-1cfb0dcc3a92"],
Cell[92450, 2709, 319, 9, 24, "Print",ExpressionUUID->"30769b28-b10f-4b05-9be8-feb67c1b4c88"],
Cell[92772, 2720, 319, 9, 24, "Print",ExpressionUUID->"c79027b7-df46-4ba3-8471-b1a2e4173ab8"],
Cell[93094, 2731, 319, 9, 24, "Print",ExpressionUUID->"6ef8a170-2566-40e5-888d-e5134237b2d4"],
Cell[93416, 2742, 319, 9, 24, "Print",ExpressionUUID->"bc268a90-6fcd-4297-b60a-bdee8537db46"],
Cell[93738, 2753, 339, 9, 24, "Print",ExpressionUUID->"cd973c3f-bb8e-4100-baf7-9acb62f8cc97"],
Cell[94080, 2764, 339, 9, 24, "Print",ExpressionUUID->"a639182f-6c6b-400d-bd2f-9ea8d0148462"],
Cell[94422, 2775, 339, 9, 24, "Print",ExpressionUUID->"bb1da3b0-7364-4471-87a0-b15897195e53"],
Cell[94764, 2786, 339, 9, 24, "Print",ExpressionUUID->"4ff1c6fe-64e3-455c-9676-3cd0fd93d99c"],
Cell[95106, 2797, 339, 9, 24, "Print",ExpressionUUID->"aec19ae9-9273-4aaa-8396-69dd1f936775"],
Cell[95448, 2808, 339, 9, 24, "Print",ExpressionUUID->"58320b31-0b04-4c14-adf7-c48cc09cecfd"],
Cell[95790, 2819, 365, 10, 24, "Print",ExpressionUUID->"d50d596f-0d31-4fc9-9e64-c1e9aae589a0"],
Cell[96158, 2831, 319, 9, 24, "Print",ExpressionUUID->"6161a296-e7f2-4e22-9b72-7b334bad99e7"],
Cell[96480, 2842, 319, 9, 24, "Print",ExpressionUUID->"5496d5c7-ba58-41c6-9427-1faeec5c50f0"],
Cell[96802, 2853, 319, 9, 24, "Print",ExpressionUUID->"b3b6c8c2-7113-4d0b-8d56-64ef1d943c96"],
Cell[97124, 2864, 319, 9, 24, "Print",ExpressionUUID->"360953da-aafc-4f45-aeb5-508db7035f83"],
Cell[97446, 2875, 319, 9, 24, "Print",ExpressionUUID->"bd141369-7f8b-45ec-afd6-93dedb0c2a97"],
Cell[97768, 2886, 321, 9, 24, "Print",ExpressionUUID->"1608c723-3edf-4c6a-9974-d0ccc19f6daa"],
Cell[98092, 2897, 319, 9, 24, "Print",ExpressionUUID->"a79552f5-bf9d-43ca-8eb0-c89fb761391e"],
Cell[98414, 2908, 319, 9, 24, "Print",ExpressionUUID->"e2254db5-5fa4-4957-bc71-ed4f8753edfd"],
Cell[98736, 2919, 339, 9, 24, "Print",ExpressionUUID->"49b1825e-e326-4de5-8117-7704afe45a0f"],
Cell[99078, 2930, 341, 9, 24, "Print",ExpressionUUID->"3f901574-c08e-4f82-87c0-f77b35c707ec"],
Cell[99422, 2941, 337, 9, 24, "Print",ExpressionUUID->"998a6dac-55d1-40d8-b0b8-3991e572bd5c"],
Cell[99762, 2952, 341, 9, 24, "Print",ExpressionUUID->"7c072be6-8b2a-46b1-bb5b-d1f07b8f407d"],
Cell[100106, 2963, 319, 9, 24, "Print",ExpressionUUID->"b005939e-c4ed-475f-8830-61befa45369e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/cCoeff.txt <==
cCoeff[] = {c[0, 0] -> 1, c[0, -2] -> 
      -(((-1 + l)*l)/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(\[CapitalDelta][1] - 
          \[CapitalDelta][2])*(\[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> -((-1 + \[CapitalDelta])*\[CapitalDelta]*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-5 + d + l - \[CapitalDelta])*(-4 + d + l - \[CapitalDelta])^2*
        (-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1] = {c[0, 0] -> (-l - \[CapitalDelta] - \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(\[CapitalDelta][3] - 
          \[CapitalDelta][4]))/((2 - d - l + \[CapitalDelta])*
         (4 - d - l + \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 + l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta])), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-2 + 2*(-2 + d) + l - \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 2] = {c[0, 0] -> -l + \[CapitalDelta] - \[CapitalDelta][1] - 
       \[CapitalDelta][2], c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(\[CapitalDelta][1] - \[CapitalDelta][2])*
         (\[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((2 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta])), 
     c[2, -2] -> -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - 2*(-2 + d) - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-2 + d - 2*\[CapitalDelta])*(-5 + d + l - 
         \[CapitalDelta])*(-4 + d + l - \[CapitalDelta])^2*
        (-3 + d + l - \[CapitalDelta])*(-2 + d - 2*(1 + \[CapitalDelta])))}
 
cCoeff[1, 3] = {c[0, -1] -> -l, c[1, 0] -> 
      -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(3 - d - l + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta]))}
 
cCoeff[1, 4] = {c[0, -1] -> l, c[1, 0] -> 
      -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(3 - d - l + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta]))}
 
cCoeff[2, 2] = {c[0, 0] -> (-l - \[CapitalDelta] + \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> (l*(-1 + \[CapitalDelta])*
        (-2 + d - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(\[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((2 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
        (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[2, 0] -> -((-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 + l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta])), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-2 + 2*(-2 + d) + l - \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[2, 3] = {c[0, -1] -> l, c[1, 0] -> 
      -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(3 - d - l + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta]))}
 
cCoeff[2, 4] = {c[0, -1] -> -l, c[1, 0] -> 
      -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(3 - d - l + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
        (4 - d + 2*\[CapitalDelta]))}
 
cCoeff[3, 3] = {c[0, 0] -> (-l - \[CapitalDelta] - \[CapitalDelta][3] + 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(\[CapitalDelta][1] - \[CapitalDelta][2])*
         (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/((2 - d - l + \[CapitalDelta])*
         (4 - d - l + \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 + l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta])), 
     c[2, -2] -> -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-2 + 2*(-2 + d) + l - 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-6 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[3, 4] = {c[0, 0] -> -l + \[CapitalDelta] - \[CapitalDelta][3] - 
       \[CapitalDelta][4], c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(\[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-2 + d - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(\[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((2 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta])), 
     c[2, -2] -> -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 - 2*(-2 + d) - l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-2 + d - 2*\[CapitalDelta])*(-5 + d + l - 
         \[CapitalDelta])*(-4 + d + l - \[CapitalDelta])^2*
        (-3 + d + l - \[CapitalDelta])*(-2 + d - 2*(1 + \[CapitalDelta])))}
 
cCoeff[4, 4] = {c[0, 0] -> (-l - \[CapitalDelta] + \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> (l*(-1 + \[CapitalDelta])*
        (\[CapitalDelta][1] - \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((2 - d - l + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 + l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta])), 
     c[2, -2] -> -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-2 + 2*(-2 + d) + l - 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-6 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 2] = {c[0, 0] -> (-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(l - \[CapitalDelta] + 
        \[CapitalDelta][1] + \[CapitalDelta][2])*(2 + l - \[CapitalDelta] + 
        \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2]), 
     c[0, -2] -> -(((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> (l*(-1 + \[CapitalDelta])*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (\[CapitalDelta][1] - \[CapitalDelta][2])*(l - \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (\[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
        (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-4 + d - l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + 2*d + l - 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (-l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-8 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 3] = {c[0, -1] -> l*(-l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (4*(-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[1, 1, 2, 4] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[1, 1, 3, 3] = {c[0, 0] -> (l + \[CapitalDelta] + \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
         (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(-2 + d - l - 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (2 + l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(2 + l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-6 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 3, 4] = {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((-6 + d + 2*l)*(-4 + d + 2*l)), c[1, -1] -> 
      (l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (\[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
        (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(2 + l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta]))), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(6 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-5 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(4 - d - l + \[CapitalDelta])^2*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[1, 1, 4, 4] = {c[0, 0] -> (l + \[CapitalDelta] + \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> (l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(-2 + d - l - 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (2 + l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 + l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-6 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 2, 3, 4] = {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4]))/((-6 + d + 2*l)*
         (-4 + d + 2*l))), c[1, -1] -> (l*(-1 + \[CapitalDelta])*
        (-4*\[CapitalDelta]^2 + ((2 - l)*l + \[CapitalDelta]^2)^2 + 
         (-2 + d)^2*(l^2 + 2*l*(-1 + \[CapitalDelta]) + 
           (-2 + \[CapitalDelta])*\[CapitalDelta] - 
           (\[CapitalDelta][1] - \[CapitalDelta][2])*(\[CapitalDelta][3] - 
             \[CapitalDelta][4])) - (\[CapitalDelta][1] - \[CapitalDelta][2])*
          (\[CapitalDelta][1] + \[CapitalDelta][2])*(\[CapitalDelta][3] - 
           \[CapitalDelta][4])*(\[CapitalDelta][3] + \[CapitalDelta][4]) + 
         (-2 + d)*(4*\[CapitalDelta] + 2*(-1 + l + \[CapitalDelta])*
            ((-2 + l)*l - \[CapitalDelta]^2) + (\[CapitalDelta][1] - 
             \[CapitalDelta][2])*(\[CapitalDelta][3] - \[CapitalDelta][4])*
            (\[CapitalDelta][1] + \[CapitalDelta][2] + \[CapitalDelta][3] + 
             \[CapitalDelta][4]))))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta])), 
     c[2, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - 2*(-2 + d) - l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - 2*(-2 + d) - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-2 + d - 2*\[CapitalDelta])*
        (-5 + d + l - \[CapitalDelta])*(-4 + d + l - \[CapitalDelta])^2*
        (-3 + d + l - \[CapitalDelta])*(-2 + d - 2*(1 + \[CapitalDelta])))}
 
cCoeff[2, 2, 1, 3] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       (4*(-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[2, 2, 1, 4] = {c[0, -1] -> l*(-l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])), c[2, -1] -> 
      -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + 
          \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[2, 2, 3, 3] = {c[0, 0] -> (l + \[CapitalDelta] - \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> (l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(-2 + d - l - 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 + l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(2 + l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-6 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[2, 2, 3, 4] = {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((-6 + d + 2*l)*(-4 + d + 2*l)), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (\[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 + l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta]))), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(6 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-5 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(4 - d - l + \[CapitalDelta])^2*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[2, 2, 4, 4] = {c[0, 0] -> (l + \[CapitalDelta] - \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
        \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
         (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(-2 + d - l - 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 + l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 + l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-6 + d + l - \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[3, 3, 1, 2] = {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       ((-6 + d + 2*l)*(-4 + d + 2*l)), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-\[CapitalDelta][1] + \[CapitalDelta][2])*
         (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
         (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      ((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(2 + l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta]))), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(6 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-5 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(4 - d - l + \[CapitalDelta])^2*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[3, 3, 1, 4] = {c[0, -1] -> l*(-l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[3, 3, 2, 4] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[3, 3, 4, 4] = {c[0, 0] -> (-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(l - \[CapitalDelta] + 
        \[CapitalDelta][3] + \[CapitalDelta][4])*(2 + l - \[CapitalDelta] + 
        \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]), 
     c[0, -2] -> -(((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-6 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-6 + d + 2*l)*(-4 + d + 2*l))), 
     c[1, -1] -> (l*(-1 + \[CapitalDelta])*(\[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (\[CapitalDelta][3] - \[CapitalDelta][4])*(l - \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
        (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-4 + d - l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-2 + d - l - \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-6 + 2*d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-8 + 2*d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*
        (-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[4, 4, 1, 2] = {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
       ((-6 + d + 2*l)*(-4 + d + 2*l)), c[1, -1] -> 
      (l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-\[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      ((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(2 + l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta]))), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(6 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-5 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(4 - d - l + \[CapitalDelta])^2*
        (d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[4, 4, 1, 3] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[4, 4, 2, 3] = {c[0, -1] -> l*(-l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (2*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[1, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-4 + d + l - \[CapitalDelta])*
        (-3 + d + l - \[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*
        (d - 2*(2 + \[CapitalDelta])))}
 
cCoeff[1, 3, 2, 4] = {c[1, -1] -> 2*l*(-1 + \[CapitalDelta])}
 

cCoeff[1, 2, 4, 3] = {c[0, 0] -> (l - \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]), 
 c[0, -2] -> -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]))/
    ((-6 + d + 2*l)*(-4 + d + 2*l))), 
 c[1, -1] -> -((l*(-1 + \[CapitalDelta])*(2*(-4 + d)*l^3 + l^4 - 2*(-4 + d)*(-2 + d)*\[CapitalDelta] + (-4 + (-2 + d)*d)*\[CapitalDelta]^2 - 
      2*(-2 + d)*\[CapitalDelta]^3 + \[CapitalDelta]^4 + l^2*(20 + d^2 + 2*d*(-5 + \[CapitalDelta]) - 2*\[CapitalDelta]*(2 + \[CapitalDelta])) + 
      2*(-4 + d)*l*(2 + d*(-1 + \[CapitalDelta]) - \[CapitalDelta]*(2 + \[CapitalDelta])) + (\[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + \[CapitalDelta][1] + \[CapitalDelta][2])*
       (\[CapitalDelta][3] - \[CapitalDelta][4])*(2 - d + \[CapitalDelta][3] + \[CapitalDelta][4])))/((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
     (l + \[CapitalDelta]))), c[2, 0] -> -((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
     (2 - d + l + \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
     (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])*(2 - d + 2*\[CapitalDelta])*
    (4 - d + 2*\[CapitalDelta])), c[2, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*(-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
    (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
    (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
    (-4 + d + l - \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/(4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-5 + d + l - \[CapitalDelta])*
    (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta])*(d - 2*(1 + \[CapitalDelta]))*(d - 2*(2 + \[CapitalDelta])))}

  
 
cCoeff[1, 1, 2, 2, 3, 3] = 
    {c[0, 0] -> (-2 - l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
       (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
       (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[0, -2] -> -(((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
        ((-6 + d + 2*l)*(-4 + d + 2*l))), c[1, -1] -> 
      (l*(-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(\[CapitalDelta][1] - 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(4 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 + l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(4*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])), 
     c[2, -2] -> ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(8 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(6 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 2, 3, 4] = 
    {c[0, 0] -> (-2 + d - l - \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-2 - l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(l - \[CapitalDelta] + 
        \[CapitalDelta][3] + \[CapitalDelta][4]), 
     c[0, -2] -> ((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> (l*(-1 + \[CapitalDelta])*
        (-l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-\[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-2 + d - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-\[CapitalDelta][3] + \[CapitalDelta][4]))/
       ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
        (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta])), 
     c[2, 0] -> ((-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(4*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])^2*(1 + l + \[CapitalDelta])), 
     c[2, -2] -> -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
          \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(8 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 2, 4, 4] = 
    {c[0, 0] -> (-2 - l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
       (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
       (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]), 
     c[0, -2] -> -(((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((-6 + d + 2*l)*(-4 + d + 2*l))), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (\[CapitalDelta][1] - \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(-2 + d - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(l + \[CapitalDelta] - 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/
        ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> -((-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(4 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 + l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(8 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(6 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(l + \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 3, 3, 4] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(3 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta]))}
 
cCoeff[1, 1, 2, 3, 4, 4] = 
    {c[0, -1] -> l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(6 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(3 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta]))}
 
cCoeff[1, 1, 3, 3, 4, 4] = 
    {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l + \[CapitalDelta] + \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-2 - l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]), 
     c[0, -2] -> -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
          \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-6 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((-6 + d + 2*l)*(-4 + d + 2*l))), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-\[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
         (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
         (l + \[CapitalDelta]))), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 + l + \[CapitalDelta] + 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(4 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(6 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(8 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 2, 2, 3, 3, 4] = 
    {c[0, -1] -> l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> -(l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
          \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l + \[CapitalDelta] + \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(6 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(3 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta]))}
 
cCoeff[1, 2, 2, 3, 4, 4] = 
    {c[0, -1] -> -(l*(-l + \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])), 
     c[1, 0] -> -((-1 + \[CapitalDelta])*(-l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4]))/(2*(-1 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[1, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/(2*(-6 + d + 2*l)*(-4 + d + 2*l)*
        (-4 + d + l - \[CapitalDelta])*(-3 + d + l - \[CapitalDelta])), 
     c[2, -1] -> (l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(l + \[CapitalDelta] - \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(6 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(3 - d - l + \[CapitalDelta])*(4 - d - l + \[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])*
        (2 - d + 2*\[CapitalDelta])*(4 - d + 2*\[CapitalDelta]))}
 
cCoeff[1, 2, 3, 3, 4, 4] = 
    {c[0, 0] -> (l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-2 - l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]), 
     c[0, -2] -> ((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + 2*d + l - 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-6 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4]))/((-6 + d + 2*l)*
        (-4 + d + 2*l)), c[1, -1] -> (l*(-1 + \[CapitalDelta])*
        (-2 + d - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (\[CapitalDelta][1] - \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (\[CapitalDelta][3] - \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      ((-1 + \[CapitalDelta])*\[CapitalDelta]*(l + \[CapitalDelta] + 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
        (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(4 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      -((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
         (4 - d - l + \[CapitalDelta] + \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
          \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(8 - 2*d - l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[2, 2, 3, 3, 4, 4] = 
    {c[0, 0] -> (-l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l + \[CapitalDelta] - \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(-2 - l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
        \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
        \[CapitalDelta][3] - \[CapitalDelta][4])*(2 - d + l + 
        \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]), 
     c[0, -2] -> -(((-1 + l)*l*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l - 
          \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-l + \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-6 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4]))/
        ((-6 + d + 2*l)*(-4 + d + 2*l))), c[1, -1] -> 
      (l*(-1 + \[CapitalDelta])*(-2 + d - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(4 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(-l + \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-\[CapitalDelta][3] + \[CapitalDelta][4])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
        (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4]))/((-4 + d + l - \[CapitalDelta])*
        (-2 + d + l - \[CapitalDelta])*(-2 + l + \[CapitalDelta])*
        (l + \[CapitalDelta])), c[2, 0] -> 
      -((-1 + \[CapitalDelta])*\[CapitalDelta]*(4 - d - l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 + l + \[CapitalDelta] - 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
         (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4])*(4 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (4 - d - l + \[CapitalDelta] - \[CapitalDelta][1] + 
         \[CapitalDelta][2])*(6 - d - l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(l + \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(6 - 2*d - l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(4 - d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(4 - d - l + 
         \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4])*
        (6 - 2*d - l + \[CapitalDelta] + \[CapitalDelta][3] + 
         \[CapitalDelta][4])*(8 - 2*d - l + \[CapitalDelta] + 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}
 
cCoeff[1, 1, 2, 2, 3, 3, 4, 4] = 
    {c[0, 0] -> (-4 + d + l + \[CapitalDelta] - \[CapitalDelta][1] - 
        \[CapitalDelta][2])*(l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(2 + l - \[CapitalDelta] + \[CapitalDelta][1] + 
        \[CapitalDelta][2])*(2 - d + l + \[CapitalDelta] + 
        \[CapitalDelta][1] + \[CapitalDelta][2])*(-4 + d + l + 
        \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
       (l - \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
       (2 + l - \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4])*
       (2 - d + l + \[CapitalDelta] + \[CapitalDelta][3] + 
        \[CapitalDelta][4]), c[0, -2] -> 
      -(((-1 + l)*l*(-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-6 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l - \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-6 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l - \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
        ((-6 + d + 2*l)*(-4 + d + 2*l))), c[1, -1] -> 
      -((l*(-1 + \[CapitalDelta])*(-6 + 2*d + l - \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (\[CapitalDelta][1] - \[CapitalDelta][2])*(l - \[CapitalDelta] + 
          \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
          \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-6 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-4 + d + l + \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(\[CapitalDelta][3] - 
          \[CapitalDelta][4])*(l - \[CapitalDelta] + \[CapitalDelta][3] + 
          \[CapitalDelta][4])*(2 - d + l + \[CapitalDelta] + 
          \[CapitalDelta][3] + \[CapitalDelta][4]))/
        ((-4 + d + l - \[CapitalDelta])*(-2 + d + l - \[CapitalDelta])*
         (-2 + l + \[CapitalDelta])*(l + \[CapitalDelta]))), 
     c[2, 0] -> -((-1 + \[CapitalDelta])*\[CapitalDelta]*
         (-4 + d - l - \[CapitalDelta] - \[CapitalDelta][1] - 
          \[CapitalDelta][2])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][1] - \[CapitalDelta][2])*(-6 + 2*d + l - 
          \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (-l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][2])*
         (l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][2])*
         (-4 + d - l - \[CapitalDelta] - \[CapitalDelta][3] - 
          \[CapitalDelta][4])*(-2 + d - l - \[CapitalDelta] - 
          \[CapitalDelta][3] - \[CapitalDelta][4])*(-6 + 2*d + l - 
          \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (-l + \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] + \[CapitalDelta][3] - \[CapitalDelta][4])*
         (l + \[CapitalDelta] - \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-4 + d - 2*\[CapitalDelta])*(-2 + d - 2*\[CapitalDelta])*
        (-1 + l + \[CapitalDelta])*(l + \[CapitalDelta])^2*
        (1 + l + \[CapitalDelta])), c[2, -2] -> 
      ((-1 + l)*l*(-1 + \[CapitalDelta])*\[CapitalDelta]*
        (-8 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] - \[CapitalDelta][2])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][1] - 
         \[CapitalDelta][2])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][1] + \[CapitalDelta][2])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][2])*
        (-8 + 2*d + l - \[CapitalDelta] - \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-6 + 2*d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] - \[CapitalDelta][4])*(-4 + d + l + 
         \[CapitalDelta] - \[CapitalDelta][3] - \[CapitalDelta][4])*
        (-4 + d + l - \[CapitalDelta] + \[CapitalDelta][3] - 
         \[CapitalDelta][4])*(-4 + d + l - \[CapitalDelta] - 
         \[CapitalDelta][3] + \[CapitalDelta][4])*(2 - d + l + 
         \[CapitalDelta] + \[CapitalDelta][3] + \[CapitalDelta][4]))/
       (4*(-6 + d + 2*l)*(-4 + d + 2*l)*(-4 + d - 2*\[CapitalDelta])*
        (-2 + d - 2*\[CapitalDelta])*(-5 + d + l - \[CapitalDelta])*
        (-4 + d + l - \[CapitalDelta])^2*(-3 + d + l - \[CapitalDelta]))}

